Constraining CP violating operators in charged and neutral triple gauge couplings

We constrain $C\!P$-violating charged and neutral anomalous triple gauge couplings using LHC measurements and projections of diboson and VBF $Vjj$ production, both with subsequent leptonic decays. For triple gauge couplings involving $W$ bosons we analyse asymmetries and interpret our results in the SMEFT at dimension-six. For neutral triple gauge couplings, which are dominantly constrained by high transverse-momentum bins, we present the resulting bounds in terms of a general anomalous couplings framework.

==> clean.sh <==
rm -rf main.log
#rm -rf main.bbl
rm -rf main.aux
#rm -rf main.blg
rm -rf main.out
rm -rf main.pdf

